Symplectic capacities, unperturbed curves, and convex toric domains

We use explicit pseudoholomorphic curve techniques (without virtual perturbations) to define a sequence of symplectic capacities analogous to those defined recently by the second named author using symplectic field theory. We then compute these capacities for all four-dimensional convex toric domains. This gives various new obstructions to stabilized symplectic embedding problems which are sometimes sharp.

==> L2_computation.py <==
import sympy as sp

x = sp.sqrt(2)

def gk_Om2(k):
	if k % 3 == 1:
		i = (k-1)//3
		return 1 + i*x
	elif k % 3 == 2:
		i = (k-2)//3
		return (i+1)*x
	else:
		i = (k-3)//3
		return 2 + i*x

def c_GH_k_Om2(k):
	if k % 2 == 0:
		return sp.sqrt(k*k)/sp.sqrt(2)
	elif k % 2 == 1:
		return sp.sqrt(k*k+1)/sp.sqrt(2)

def gk_E_1_5(k):
	if 1 <= k <= 5:
		return k
	elif k % 2 == 1:
		return gk_E_1_5(k-1)+1
	elif k % 2 == 0:
		return gk_E_1_5(k-1)

def c_GH_k_E_1_5(k):
	return min([max(i,(k-i)*5) for i in range(0,k+1)])


# M = 12
# print('%f'%max([c_GH_k_E_1_5(k)/c_GH_k_Om2(k) for k in range(1,M+1)]))
# print('%f'%max([gk_E_1_5(k)/gk_Om2(k) for k in range(1,M+1)]))
# M = 100
# print('%f'%max([c_GH_k_E_1_5(k)/c_GH_k_Om2(k) for k in range(1,M+1)]))
# print('%f'%max([gk_E_1_5(k)/gk_Om2(k) for k in range(1,M+1)]))


print('GH of L_2:')
for k in range(1,13):
	print(c_GH_k_Om2(k))
print()

print('GH of E(1,5):')
for k in range(1,13):
	print(c_GH_k_E_1_5(k))
print()

print('g of L_2:')
for k in range(1,13):
	print(gk_Om2(k))
print()

print('g of E(1,5):')
for k in range(1,13):
	print(gk_E_1_5(k))




print()
M = 12
print(max([c_GH_k_E_1_5(k)/c_GH_k_Om2(k) for k in range(1,M+1)]))
print(max([gk_E_1_5(k)/gk_Om2(k) for k in range(1,M+1)]))
M = 100
print(max([c_GH_k_E_1_5(k)/c_GH_k_Om2(k) for k in range(1,M+1)]))
print(max([gk_E_1_5(k)/gk_Om2(k) for k in range(1,M+1)]))

